SABR/LIBOR market models: pricing and calibration for some interest rate derivatives

In order to overcome the drawbacks of assuming deterministic volatility coefficients in the standard LIBOR market models to capture volatility smiles and skews in real markets, several extensions of LIBOR models to incorporate stochastic volatilities have been proposed. The efficient calibration to market data of these more complex models becomes a relevant target in practice. The main objective of the present work is to efficiently calibrate some recent SABR/LIBOR market models to real market prices of caplets and swaptions. For the calibration we propose a parallelized version of the simulated annealing algorithm for multi-GPUs. The numerical results clearly illustrate the advantages of using the proposed multi-GPUs tools when applied to real market data and popular SABR/LIBOR models.

==> images/hagan/swaptions/convert.sh <==
#!/bin/bash

name='hagan.eps'
for ((i=1;i'<'21;i++))
do
  epstopdf $i$name
done

rm *.eps



==> images/hagan/volatilities/convert.sh <==
#!/bin/bash

name='hagan.eps'
for ((i=1;i'<'14;i++))
do
  epstopdf $i$name
done

rm *.eps



==> images/mercurio/swaptions/convert.sh <==
#!/bin/bash

name='mercurio.eps'
for ((i=1;i'<'21;i++))
do
  epstopdf $i$name
done

rm *.eps



==> images/mercurio/volatilities/convert.sh <==
#!/bin/bash

name='mercurio.eps'
for ((i=1;i'<'14;i++))
do
  epstopdf $i$name
done

rm *.eps



==> images/rebonato/swaptions/convert.sh <==
#!/bin/bash

name='rebonato.eps'
for ((i=1;i'<'21;i++))
do
  epstopdf $i$name
done

rm *.eps



==> images/rebonato/volatilities/convert.sh <==
#!/bin/bash

name='rebonato.eps'
for ((i=1;i'<'14;i++))
do
  epstopdf $i$name
done

rm *.eps


